Machine learning logical gates for quantum error correction

Quantum error correcting codes protect quantum computation from errors caused by decoherence and other noise. Here we study the problem of designing logical operations for quantum error correcting codes. We present an automated procedure which generates logical operations given known encoding and correcting procedures. Our technique is to use variational circuits for learning both the logical gates and the physical operations implementing them. This procedure can be implemented on near-term quantum computers via quantum process tomography. It enables automatic discovery of logical gates from analytically designed error correcting codes and can be extended to error correcting codes found by numerical optimizations. We test the procedure by simulation on classical computers on small quantum codes of four qubits to fifteen qubits and show that it finds most logical gates known in the current literature. Additionally, it generates logical gates not found in the current literature for the [[5,1,2]] code, the [[6,3,2]] code, and the [[8,3,2]] code.

==> anc/512/5_1_2_Sdagger_phyOp.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q12[5];
rx(1.64498161396287) q12[0];
ry(1.57079636138809) q12[0];
rz(0.0741854624287195) q12[0];
rx(-49.9873074503824) q12[1];
ry(-34.1261893496947) q12[1];
rz(-42.9662261881131) q12[1];
rx(4.28326734509340) q12[4];
ry(4.71238903197617) q12[4];
rz(0.429121653701644) q12[4];
rz(4.71238895573704) q12[2];
ry(4.83961864509234) q12[2];
rz(6.28318526059306) q12[2];
rz(1.57079677191123) q12[3];
ry(0.362693773396375) q12[3];
rz(1.57079614491784) q12[3];
cx q12[3],q12[2];
rz(-2.59606505181864e-8) q12[2];
ry(6.28318524312503) q12[3];
cx q12[2],q12[3];
ry(1.57079628070832) q12[3];
cx q12[3],q12[2];
rz(6.28318523729249) q12[2];
ry(1.57079635493072) q12[2];
rz(1.20810257354628) q12[2];
rz(2.04196503236987) q12[3];
ry(4.77039062258333) q12[3];
rz(3.25489587048803) q12[3];


==> anc/512/5_1_2_ZSdaggerH_phyOp.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q8[5];
rx(-0.306485488487656) q8[0];
ry(2.81491081825739) q8[0];
rz(5.01883086516234) q8[0];
rx(0.299417776533718) q8[1];
ry(-0.339759563503528) q8[1];
rz(5.01153493284279) q8[1];
rx(5.09684948448453) q8[4];
ry(4.71238900133074) q8[4];
rz(2.75713221213495) q8[4];
rz(3.22086386166915) q8[2];
ry(3.14159265050942) q8[2];
rz(3.52702056263811) q8[2];
rz(0.849304738207751) q8[3];
ry(6.28321008859190) q8[3];
rz(3.86308370384204) q8[3];
cx q8[3],q8[2];
rz(-2.50846698968132e-9) q8[2];
ry(4.71238896216038) q8[3];
cx q8[2],q8[3];
ry(-4.15209382431669e-8) q8[3];
cx q8[3],q8[2];
rz(1.57079633407332) q8[2];
ry(4.71238899386926) q8[2];
rz(1.26924959874275) q8[2];
rz(4.69470513575487e-8) q8[3];
ry(1.27185672985277) q8[3];
rz(4.71238899867165) q8[3];


==> anc/512/5_1_2_check.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[5];
qreg a[4];
h a[0];
h a[1];
h a[2];
h a[3];
cy a[0],q[0];
cz a[0],q[1];
cy a[0],q[2];
cx a[0],q[3];
cx a[0],q[4];
cz a[1],q[0];
cy a[1],q[1];
cy a[1],q[2];
cx a[1],q[4];
cz a[2],q[0];
cz a[2],q[1];
cz a[2],q[2];
cz a[3],q[1];
cz a[3],q[3];
cz a[3],q[4];
h a[0];
h a[1];
h a[2];
h a[3];


==> anc/512/5_1_2_corrector.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[5];
qreg a[4];
x a[3];
ccccx a[0],a[1],a[2],a[3],q[0];
x a[3];
ccccx a[0],a[1],a[2],a[3],q[1];
x a[0];
x a[1];
x a[2];
ccccx a[0],a[1],a[2],a[3],q[3];
x a[0];
x a[1];
x a[2];
x a[1];
x a[2];
x a[3];
ccccz a[0],a[1],a[2],a[3],q[0];
x a[1];
x a[2];
x a[3];
x a[0];
x a[2];
x a[3];
ccccz a[0],a[1],a[2],a[3],q[1];
x a[0];
x a[2];
x a[3];
x a[2];
x a[3];
ccccz a[0],a[1],a[2],a[3],q[2];
x a[2];
x a[3];
x a[0];
x a[3];
ccccy a[0],a[1],a[2],a[3],q[0];
x a[0];
x a[3];
x a[0];
ccccz a[0],a[1],a[2],a[3],q[0];
ccccx a[0],a[1],a[2],a[3],q[1];
x a[0];
x a[1];
x a[2];
ccccy a[0],a[1],a[2],a[3],q[3];
x a[1];
x a[2];
x a[1];
x a[3];
ccccx a[0],a[1],a[2],a[3],q[0];
ccccz a[0],a[1],a[2],a[3],q[1];
x a[1];
x a[3];
x a[1];
ccccy a[0],a[1],a[2],a[3],q[1];
x a[1];
x a[0];
x a[2];
ccccz a[0],a[1],a[2],a[3],q[1];
ccccx a[0],a[1],a[2],a[3],q[3];
x a[0];
x a[2];
x a[0];
x a[1];
x a[3];
ccccy a[0],a[1],a[2],a[3],q[2];
x a[0];
x a[1];
x a[3];
x a[0];
x a[1];
ccccx a[0],a[1],a[2],a[3],q[1];
ccccz a[0],a[1],a[2],a[3],q[2];
x a[0];
x a[1];
x a[2];
ccccy a[0],a[1],a[2],a[3],q[4];
x a[2];


==> anc/512/5_1_2_encoding.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[5];
cx q[4],q[3];
h q[0];
s q[0];
cz q[0],q[1];
cy q[0],q[2];
cx q[0],q[3];
cx q[0],q[4];
h q[1];
cz q[1],q[0];
s q[1];
cy q[1],q[2];
cx q[1],q[4];


==> anc/512/5_1_2_parity_check_matrix.txt <==
[1 0 1 1 1 0 0 0 0 0]
[0 1 1 0 1 0 0 0 0 0]
[0 0 0 0 0 1 1 1 0 0]
[0 0 0 0 0 0 1 0 1 1]


==> anc/632/6_3_2_H12_CZ12_H12_phyOp.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q10[6];
rx(-27.0325102727319) q10[0];
ry(-36.1111505251616) q10[0];
rz(-32.9835572332759) q10[0];
rx(6.14516902257513) q10[1];
ry(3.14159269920085) q10[1];
rz(-3.14159266417288) q10[1];
rx(1.57079630311804) q10[2];
ry(3.52319653451616e-8) q10[2];
rz(5.99178020532776e-8) q10[2];
rx(1.57079630948210) q10[3];
ry(9.69861257971161e-8) q10[3];
rz(-3.01025675497613e-8) q10[3];
rx(1.57079633385189) q10[4];
ry(3.14159269275807) q10[4];
rz(3.14159263512599) q10[4];
rx(6.42120155050056) q10[5];
ry(3.14159266771387) q10[5];
rz(3.14159268858181) q10[5];


==> anc/632/6_3_2_check.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[6];
qreg a[3];
h a[0];
h a[1];
h a[2];
cy a[0],q[0];
cz a[0],q[1];
cy a[0],q[2];
cy a[0],q[3];
cy a[0],q[4];
cz a[0],q[5];
cx a[1],q[1];
cx a[1],q[5];
cz a[2],q[0];
cz a[2],q[1];
cz a[2],q[2];
cz a[2],q[3];
cz a[2],q[4];
cz a[2],q[5];
h a[0];
h a[1];
h a[2];


==> anc/632/6_3_2_corrector.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[6];
qreg a[3];
x a[1];
cccx a[0],a[1],a[2],q[0];
x a[1];
x a[1];
x a[2];
cccz a[0],a[1],a[2],q[0];
x a[1];
x a[2];
x a[0];
x a[2];
cccz a[0],a[1],a[2],q[1];
x a[0];
x a[2];
x a[0];
x a[1];
cccy a[0],a[1],a[2],q[0];
x a[0];
x a[1];
cccy a[0],a[1],a[2],q[1];
x a[2];
cccz a[0],a[1],a[2],q[0];
cccz a[0],a[1],a[2],q[1];
x a[2];
x a[0];
cccy a[0],a[1],a[2],q[0];
cccz a[0],a[1],a[2],q[1];
x a[0];


==> anc/632/6_3_2_encoding.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[6];
cx q[3],q[2];
cx q[4],q[2];
cx q[5],q[2];
h q[0];
s q[0];
cz q[0],q[1];
cy q[0],q[2];
cy q[0],q[3];
cy q[0],q[4];
cz q[0],q[5];
h q[1];
cx q[1],q[5];


==> anc/632/6_3_2_parity_check_matrix.txt <==
[1 0 1 1 1 0 0 0 0 0 0 0]
[0 1 0 0 0 1 0 0 0 0 0 0]
[0 0 0 0 0 0 1 1 1 1 1 1]


==> anc/832/8_3_2_CZ12_logiGate.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q7[3];
rz(3.14159767842566) q7[1];
ry(4.71239188770503) q7[1];
rz(2.48172004291084) q7[1];
rz(1.38208435042943) q7[2];
ry(0.714342201686082) q7[0];
rz(6.34572785980076) q7[2];
cx q7[2],q7[1];
ry(1.57079630821509) q7[2];
cx q7[1],q7[2];
rz(4.96237129375165) q7[1];
ry(1.07786268197468) q7[2];
cx q7[2],q7[1];
rz(1.98516042051895) q7[1];
ry(6.28319079711593) q7[1];
rz(6.08964859916096) q7[1];
rz(5.88279091810309) q7[2];
ry(5.13741243879827) q7[0];
rz(1.36027376293233) q7[2];
rz(1.57079602241443) q7[0];
cx q7[1],q7[0];
rz(2.12397303300804e-7) q7[0];
cx q7[2],q7[0];
rz(1.57079593560739) q7[0];
cx q7[1],q7[0];
rz(3.14159290865410) q7[0];
cx q7[2],q7[0];
rz(5.87700284211336) q7[1];
ry(3.14159266974043) q7[1];
rz(1.38544136869037) q7[1];
rz(2.84052303327968) q7[2];
ry(1.39875544042203) q7[0];
rz(0.911986570119837) q7[2];
cx q7[2],q7[1];
rz(1.80589807234111) q7[1];
rx(3.63452629343741) q7[2];
cx q7[2],q7[1];
rz(5.86565575110942) q7[1];
ry(-4.51125428124755e-8) q7[1];
rz(1.56251133577481) q7[1];
rz(1.22499768921463) q7[2];
ry(4.07733164311734) q7[0];
rz(5.18215213970957) q7[2];
ry(2.37789460735541) q7[0];
cz q7[1],q7[0];
ry(1.57079630859099) q7[0];
cz q7[2],q7[0];
ry(2.71016194271797) q7[0];
cz q7[1],q7[0];
ry(2.76752026376153) q7[0];
rz(1.66808149152268) q7[1];
ry(5.87200531348836) q7[1];
rz(1.51968574249224) q7[1];
rz(5.75205165697117) q7[2];
ry(6.09724272159777) q7[0];
rz(4.41657181137250) q7[2];
cx q7[2],q7[1];
rz(5.38050404079734) q7[1];
rx(6.28318520022443) q7[2];
cx q7[2],q7[1];
rz(4.26385677798746) q7[1];
ry(0.732092730765392) q7[1];
rz(3.68799641483739) q7[1];
rz(2.75525337491954) q7[2];
ry(0.121189700745258) q7[0];
rz(0.106522400635522) q7[2];
rz(3.14159285610686) q7[0];
cx q7[1],q7[0];
rz(-4.34662174031430e-7) q7[0];
cx q7[2],q7[0];
rz(6.28318497555071) q7[0];
cx q7[1],q7[0];
rz(3.91487849915606e-7) q7[0];
cx q7[2],q7[0];
rz(4.69064810118933) q7[1];
ry(3.47053988858059) q7[1];
rz(2.30905801647138) q7[1];
rz(3.02573123624561) q7[2];
ry(5.69789099004104) q7[0];
rz(6.11505213953344) q7[2];
cx q7[2],q7[1];
rz(3.89596676042192) q7[1];
rx(1.02123766776430e-7) q7[2];
cx q7[2],q7[1];
rz(2.90425567768352) q7[1];
ry(4.26431937092838) q7[1];
rz(0.166128336449913) q7[1];
rz(2.33472901137130) q7[2];
ry(0.146469090053744) q7[0];
rz(3.77062711729320) q7[2];


==> anc/832/8_3_2_CZ13_phyOp.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q8[8];
rx(-6.28318530141203) q8[0];
ry(3.14159269056042) q8[0];
rz(-2.53987275655732e-8) q8[0];
rx(-3.14159265488980) q8[1];
ry(-168.629106310586) q8[1];
rz(1.57079634827451) q8[1];
rx(1.61852040658772e-8) q8[2];
ry(3.14159262297454) q8[2];
rz(3.14159265326283) q8[2];
rx(3.14159267903390) q8[3];
ry(3.14159262528661) q8[3];
rz(1.57079632999414) q8[3];
rx(-2.83468359896233e-10) q8[4];
ry(-123.613868442032) q8[4];
rz(4.71238898778501) q8[4];
rx(3.14159268467053) q8[5];
ry(6.28318531539157) q8[5];
rz(4.04208282400731e-8) q8[5];
rx(-8.61524340756148e-9) q8[6];
ry(6.28318529499423) q8[6];
rz(1.57079632077448) q8[6];
rx(3.14159267324231) q8[7];
ry(1.36365569947117e-8) q8[7];
rz(6.28318535160378) q8[7];


==> anc/832/8_3_2_CZ23_logiGate.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q11[3];
rz(1.64097557531750) q11[1];
ry(4.80404628812927) q11[1];
rz(2.21365226813224) q11[1];
rz(4.47322234746504) q11[2];
ry(0.768141545691856) q11[0];
rz(2.61964188742337) q11[2];
cx q11[2],q11[1];
ry(2.36818434844782) q11[2];
cx q11[1],q11[2];
rz(0.169986615196098) q11[1];
ry(0.287481749913542) q11[2];
cx q11[2],q11[1];
rz(2.25358015693648) q11[1];
ry(2.86038935194065) q11[1];
rz(5.16709814940625) q11[1];
rz(5.11040428089137) q11[2];
ry(1.92141144766642) q11[0];
rz(2.86547654508327) q11[2];
rz(5.74616770664028) q11[0];
cx q11[1],q11[0];
rz(-1.93370166545748e-8) q11[0];
cx q11[2],q11[0];
rz(2.28878231922636e-8) q11[0];
cx q11[1],q11[0];
rz(3.14159268429474) q11[0];
cx q11[2],q11[0];
rz(4.49566935731138) q11[1];
ry(3.49716658536895) q11[1];
rz(3.05385371796812) q11[1];
rz(0.208539453522532) q11[2];
ry(5.33226840988266) q11[0];
rz(1.64314587936580) q11[2];
cx q11[2],q11[1];
rz(0.260123489550939) q11[1];
rx(5.52323175617895) q11[2];
cx q11[2],q11[1];
rz(4.78866446445387) q11[1];
ry(1.13465360302609) q11[1];
rz(2.92240796843286) q11[1];
rz(5.35406528652841) q11[2];
ry(1.57269664122897) q11[0];
rz(2.25742771376004) q11[2];
ry(0.949016559687894) q11[0];
cz q11[1],q11[0];
ry(1.57079633502279) q11[0];
cz q11[2],q11[0];
ry(1.57079632847031) q11[0];
cz q11[1],q11[0];
ry(4.89101584660827) q11[0];
rz(6.13376146622541) q11[1];
ry(1.59454597162824) q11[1];
rz(2.87072467715409) q11[1];
rz(3.36304834558054) q11[2];
ry(2.09443869720098) q11[0];
rz(5.92885195858842) q11[2];
cx q11[2],q11[1];
rz(4.18349979371374) q11[1];
rx(6.28318531256128) q11[2];
cx q11[2],q11[1];
rz(1.43075412521616) q11[1];
ry(3.32281567283470) q11[1];
rz(0.336225437801036) q11[1];
rz(3.80274307977118) q11[2];
ry(4.01011974466302) q11[0];
rz(4.08450334608820) q11[2];
rz(4.17537139858576) q11[0];
cx q11[1],q11[0];
rz(6.28318527867919) q11[0];
cx q11[2],q11[0];
rz(3.14159267233361) q11[0];
cx q11[1],q11[0];
rz(4.71238899564362) q11[0];
cx q11[2],q11[0];
rz(3.34721059700155) q11[1];
ry(5.00275304772486) q11[1];
rz(5.14347855897565) q11[1];
rz(1.11164477273619) q11[2];
ry(5.22111140439181) q11[0];
rz(1.09177117932374) q11[2];
cx q11[2],q11[1];
rz(6.41490071446691) q11[1];
rx(1.69272722789017) q11[2];
cx q11[2],q11[1];
rz(1.68812107509598) q11[1];
ry(2.58848575208057) q11[1];
rz(2.83174125152066) q11[1];
rz(4.63012134153265) q11[2];
ry(3.75162690559887) q11[0];
rz(5.97908362230597) q11[2];


==> anc/832/8_3_2_check.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[8];
qreg a[5];
h a[0];
h a[1];
h a[2];
h a[3];
h a[4];
cy a[0],q[0];
cy a[0],q[1];
cy a[0],q[2];
cy a[0],q[3];
cx a[0],q[4];
cx a[0],q[5];
cx a[0],q[6];
cx a[0],q[7];
cz a[1],q[0];
cz a[1],q[1];
cz a[1],q[6];
cz a[1],q[7];
cz a[2],q[0];
cz a[2],q[2];
cz a[2],q[5];
cz a[2],q[7];
cz a[3],q[0];
cz a[3],q[3];
cz a[3],q[5];
cz a[3],q[6];
cz a[4],q[4];
cz a[4],q[5];
cz a[4],q[6];
cz a[4],q[7];
h a[0];
h a[1];
h a[2];
h a[3];
h a[4];


==> anc/832/8_3_2_corrector.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[8];
qreg a[5];
x a[4];
cccccx a[0],a[1],a[2],a[3],a[4],q[0];
x a[4];
x a[2];
x a[3];
x a[4];
cccccx a[0],a[1],a[2],a[3],a[4],q[1];
x a[2];
x a[3];
x a[4];
x a[1];
x a[3];
x a[4];
cccccx a[0],a[1],a[2],a[3],a[4],q[2];
x a[1];
x a[3];
x a[4];
x a[1];
x a[2];
x a[4];
cccccx a[0],a[1],a[2],a[3],a[4],q[3];
x a[1];
x a[2];
x a[4];
x a[0];
x a[1];
x a[2];
x a[3];
cccccx a[0],a[1],a[2],a[3],a[4],q[4];
x a[0];
x a[1];
x a[2];
x a[3];
x a[0];
x a[1];
cccccx a[0],a[1],a[2],a[3],a[4],q[5];
x a[0];
x a[1];
x a[0];
x a[2];
cccccx a[0],a[1],a[2],a[3],a[4],q[6];
x a[0];
x a[2];
x a[0];
x a[3];
cccccx a[0],a[1],a[2],a[3],a[4],q[7];
x a[0];
x a[3];
x a[1];
x a[2];
x a[3];
x a[4];
cccccz a[0],a[1],a[2],a[3],a[4],q[0];
x a[1];
x a[2];
x a[3];
x a[4];
x a[0];
x a[1];
x a[4];
cccccx a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[1];
x a[0];
x a[1];
x a[4];
x a[0];
x a[2];
x a[4];
cccccx a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[2];
x a[0];
x a[2];
x a[4];
x a[0];
x a[3];
x a[4];
cccccx a[0],a[1],a[2],a[3],a[4],q[1];
cccccx a[0],a[1],a[2],a[3],a[4],q[2];
x a[0];
x a[3];
x a[4];
cccccx a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[4];
x a[2];
x a[3];
cccccx a[0],a[1],a[2],a[3],a[4],q[1];
cccccx a[0],a[1],a[2],a[3],a[4],q[4];
x a[2];
x a[3];
x a[1];
x a[3];
cccccx a[0],a[1],a[2],a[3],a[4],q[2];
cccccx a[0],a[1],a[2],a[3],a[4],q[4];
x a[1];
x a[3];
x a[1];
x a[2];
cccccx a[0],a[1],a[2],a[3],a[4],q[3];
cccccx a[0],a[1],a[2],a[3],a[4],q[4];
x a[1];
x a[2];
x a[0];
x a[4];
cccccy a[0],a[1],a[2],a[3],a[4],q[0];
x a[0];
x a[4];
x a[0];
x a[2];
x a[3];
x a[4];
cccccy a[0],a[1],a[2],a[3],a[4],q[1];
x a[0];
x a[2];
x a[3];
x a[4];
x a[0];
x a[1];
x a[3];
x a[4];
cccccy a[0],a[1],a[2],a[3],a[4],q[2];
x a[0];
x a[1];
x a[3];
x a[4];
x a[0];
x a[1];
x a[2];
x a[4];
cccccy a[0],a[1],a[2],a[3],a[4],q[3];
x a[0];
x a[1];
x a[2];
x a[4];
x a[1];
x a[2];
x a[3];
cccccy a[0],a[1],a[2],a[3],a[4],q[4];
x a[1];
x a[2];
x a[3];
x a[1];
cccccy a[0],a[1],a[2],a[3],a[4],q[5];
x a[1];
x a[2];
cccccy a[0],a[1],a[2],a[3],a[4],q[6];
x a[2];
x a[3];
cccccy a[0],a[1],a[2],a[3],a[4],q[7];
x a[3];
x a[1];
x a[4];
cccccy a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[1];
x a[1];
x a[4];
x a[2];
x a[4];
cccccy a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[2];
x a[2];
x a[4];
x a[3];
x a[4];
cccccy a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[3];
x a[3];
x a[4];
x a[0];
cccccy a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[4];
x a[0];
x a[0];
x a[2];
x a[3];
cccccy a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[5];
x a[0];
x a[2];
x a[3];
x a[0];
x a[1];
x a[3];
cccccy a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[6];
x a[0];
x a[1];
x a[3];
x a[0];
x a[1];
x a[2];
cccccy a[0],a[1],a[2],a[3],a[4],q[0];
cccccx a[0],a[1],a[2],a[3],a[4],q[7];
x a[0];
x a[1];
x a[2];


==> anc/832/8_3_2_encoding.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[8];
h q[5];
cx q[5],q[2];
cx q[5],q[3];
cx q[5],q[4];
h q[6];
cx q[6],q[1];
cx q[6],q[3];
cx q[6],q[4];
h q[7];
cx q[7],q[1];
cx q[7],q[2];
cx q[7],q[4];
h q[0];
s q[0];
cy q[0],q[1];
cy q[0],q[2];
cy q[0],q[3];
cx q[0],q[4];
cx q[0],q[5];
cx q[0],q[6];
cx q[0],q[7];


==> anc/832/8_3_2_parity_check_matrix.txt <==
[1 1 1 1 1 1 1 1 0 0 0 0 0 0 0 0]
[0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 0]
[0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1]
[0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0]
[0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0]
